Predictive clustering

We show how to convert any clustering into a prediction set. This has the effect of converting the clustering into a (possibly overlapping) union of spheres or ellipsoids. The tuning parameters can be chosen to minimize the size of the prediction set. When applied to k-means clustering, this method solves several problems: the method tells us how to choose k, how to merge clusters and how to replace the Voronoi partition with more natural shapes. We show that the same reasoning can be applied to other clustering methods.

==> Figures/Rscript_for_examples.R <==
# Rscript for generating pltos
library(conformalCluster)
load("~/Dropbox/=Cluster/code/conformalCluster/example_data.RData")
setwd("~/Dropbox/=Cluster/latex/Figures")

set.seed(1324)
pdf("Voronoi1.pdf")
### one Normal plus outliers; adaptive version
#par(mfrow=c(2,2))
n = 200
x = c(rnorm(.8*n,-4,1), rnorm(.2*n,4,1))
y = c(rnorm(.8*n,-4,1), rnorm(.2*n,4,1))
X = cbind(x,y)
plot(X,asp=1,pch=20,xlim=c(-8,8),ylim=c(-8,8),xaxt="n",yaxt="n",xlab="",ylab="")
dev.off()

conformal_kmeans_intro_eg <- conformalClusterKballs(X, 
                                                    k = 1:10,
                                                    alpha = 0.1, 
                                                    method = "kmeans",
                                                    num_bootstrap = 100L)
pdf("Voronoi2.pdf")
## usual k-means
# k = 6
# out = kmeanspp(X,k)
# a = out$centers[,1]
# b = out$centers[,2]

a = conformal_kmeans_intro_eg$parameters[[6]]$centers[,1]
b = conformal_kmeans_intro_eg$parameters[[6]]$centers[,2]
tmp = deldir::deldir(a,b)
plot(x,y,type="n",asp=1,xlab="",ylab="",xaxt="n",yaxt="n")
points(x,y,pch=20)
plot(tmp,wlines="tess",wpoints="none",number=FALSE,add=TRUE,lty=1,lwd=3)
points(a,b,pch=20,col="red")
dev.off()


pdf("Voronoi3.pdf")
plot(conformal_kmeans_intro_eg, boot_alpha = 0.1, which_plots = 2)
dev.off()

pdf("Voronoi4.pdf")
plot(conformal_kmeans_intro_eg, boot_alpha = 0.1, which_plots = 4, cluster_plot_k_ind = 6, title = "")
tmp = deldir::deldir(a,b)
plot(tmp,wlines="tess",wpoints="none",number=FALSE,add=TRUE,lty=1,lwd=3)
dev.off()

# pdf("Voronoi4.pdf")
# out = ConformalAdaptive(X,k,alpha)
# t = out$t
# ce = out$centers
# r = out$r
# plot(ce[,1],ce[,2],pch=20,col="blue",asp=1,xlim=c(-8,8),ylim=c(-8,8),xlab="",ylab="",xaxt="n",yaxt="n")
# for(j in 1:k){
#   points(ce[j,1],ce[j,2],col="blue",asp=1,pch=20)
#   symbols(ce[j,1],ce[j,2],circles=r[j],inches=FALSE,bg="pink",add=TRUE)
# }
# points(x,y,pch=20)
# dev.off()



# Example 1 Kmeans
pdf("Kmeans1.pdf", width=5.5, height=6)
plot(conformal_kmeans, boot_alpha = 0.1, which_plots = 1)
dev.off()

pdf("Kmeans2.pdf", width=5.5, height=6)
plot(conformal_kmeans, boot_alpha = 0.1, which_plots = 2)
dev.off()

pdf("Kmeans3.pdf", width=5.5, height=6)
plot(conformal_kmeans, boot_alpha = 0.1, which_plots = 4)
dev.off()

# # Example 1-2 Kmeans for big k 
# pdf("Kmeans_k_2.pdf", width=5.5, height=6)
# plot(conformal_kmeans_big_k, boot_alpha = 0.1, which_plots = 4, cluster_plot_k_ind = 1, title = "")
# dev.off()
# 
# pdf("Kmeans_k_4.pdf", width=5.5, height=6)
# plot(conformal_kmeans_big_k, boot_alpha = 0.1, which_plots = 4, cluster_plot_k_ind = 2, title = "")
# dev.off()
# 
# pdf("Kmeans_k_8.pdf", width=5.5, height=6)
# plot(conformal_kmeans_big_k, boot_alpha = 0.1, which_plots = 4, cluster_plot_k_ind = 3, title = "")
# dev.off()
# 
# pdf("Kmeans_k_16.pdf", width=5.5, height=6)
# plot(conformal_kmeans_big_k, boot_alpha = 0.1, which_plots = 4, cluster_plot_k_ind = 4, title = "")
# dev.off()
# 
# pdf("Kmeans_k_2.pdf", width=5.5, height=6)
# plot(conformal_kmeans_big_k, boot_alpha = 0.1, which_plots = 4, cluster_plot_k_ind = 1, title = "")
# dev.off()

 # Example 1-2 Kmeans for several k 

pdf("Kmeans_k_3.pdf", width=5.5, height=6)
plot(conformal_kmeans, boot_alpha = 0.1, which_plots = 4, cluster_plot_k_ind = 3, title = "k = 3")
dev.off()

pdf("Kmeans_k_4.pdf", width=5.5, height=6)
plot(conformal_kmeans, boot_alpha = 0.1, which_plots = 4, cluster_plot_k_ind = 4, title = "k = 4")
dev.off()

pdf("Kmeans_k_10.pdf", width=5.5, height=6)
plot(conformal_kmeans, boot_alpha = 0.1, which_plots = 4, cluster_plot_k_ind = 10, title = "k = 10")
dev.off()

pdf("Kmeans_k_15.pdf", width=5.5, height=6)
plot(conformal_kmeans, boot_alpha = 0.1, which_plots = 4, cluster_plot_k_ind = 15, title = "k = 15")
dev.off()

pdf("Kmeans_vol_curve_with_dots.pdf", width=5.5, height=6)
plot(conformal_kmeans, boot_alpha = 0.1, which_plots = 2)
points(x = 3, y = conformal_kmeans$volume[3], pch = 0, col = 2, cex = 2, lwd = 2)
text(x = 5, y = conformal_kmeans$volume[3], "k = 3",cex = 1.5)
points(x = 4, y = conformal_kmeans$volume[4], pch = 0, col = 2, cex = 2, lwd = 2)
text(x = 6, y = conformal_kmeans$volume[4] + 1, "k = 4",cex = 1.5)
points(x = 15, y = conformal_kmeans$volume[15], pch = 0, col = 2, cex = 2, lwd = 2)
text(x = 15.5, y = conformal_kmeans$volume[15] - 4, "k = 15",cex = 1.5)
dev.off()

# Example 1-3 k-means with bootstrap
pdf("Kmeans_boot_curve.pdf", width=5.5, height=6)
plot(conformal_kmeans, boot_alpha = 0.1, which_plots = 2, plotBoot = TRUE)
dev.off()



# Example 2 GMM
pdf("GMM1.pdf", width=5.5, height=6)
plot(eg2_conformal_GMM, boot_alpha = 0.1, which_plots = 1)
dev.off()

pdf("GMM2.pdf", width=5.5, height=6)
plot(eg2_conformal_GMM, boot_alpha = 0.1, which_plots = 2, plotBoot = TRUE)
dev.off()

pdf("GMM3.pdf", width=5.5, height=6)
plot(eg2_conformal_GMM, boot_alpha = 0.1, which_plots = 4)
dev.off()

# Example 3 max_mix
pdf("max_mix1.pdf", width=5.5, height=6)
plot(eg3_conformal_kmeans, boot_alpha = 0.1, which_plots = 1)
dev.off()

pdf("max_mix2.pdf", width=5.5, height=6)
plot(eg3_conformal_kmeans, boot_alpha = 0.1, which_plots = 4)
dev.off()

pdf("max_mix3.pdf", width=5.5, height=6)
plot(eg3_conformal_GMM, boot_alpha = 0.1, which_plots = 4)
dev.off()

pdf("max_mix4.pdf", width=5.5, height=6)
plot(eg3_conformal_Gkmeans, boot_alpha = 0.1, which_plots = 4)
dev.off()

# Example 4 KNN varying k
pdf("KNN1.pdf", width=5.5, height=6)
plot(eg3_conformal_KNN, boot_alpha = 0.1, which_plots = 2, plotBoot = TRUE)
dev.off()
pdf("KNN2.pdf", width=5.5, height=6)
plot(eg3_conformal_KNN, boot_alpha = 0.1, which_plots = 4)
dev.off()
pdf("KNN3.pdf", width=5.5, height=6)
plot(eg3_conformal_KNN_level, boot_alpha = 0.1, which_plots = 2, plotBoot = TRUE)
dev.off()
pdf("KNN4.pdf", width=5.5, height=6)
plot(eg3_conformal_KNN_level, boot_alpha = 0.1, which_plots = 4)
dev.off()



